Trimmed Spline Surfaces with Accurate Boundary Control

We introduce trimmed NURBS surfaces with accurate boundary control, briefly called ABC-surfaces, as a solution to the notorious problem of constructing watertight or smooth ($G^1$ and $G^2)$ multi-patch surfaces within the function range of standard CAD/CAM systems and the associated file exchange formats. Our construction is based on the appropriate blend of a base surface, which traces out the intended global shape, and a series of reparametrized ribbons, which dominate the shape near the boundary.

==> Figures/ABCSurface.m <==
% ABC-surface
data
T = [0 0 0 0:.2:1 1 1 1];
H = [0 0 0 1 2 1 0 0];
% h = @(q).4*q.^6.*(1-q).^6*2^12;
h = @(q) .2*seval(H,T,max(min(q,1),0));

F = [0 1.5 0;1.5 -1 1;0 1 0];
f = @(x,y) BSurf(F,x/10,y/10);
[x,y] = ndgrid(linspace(0,10,50));
figure(1)
clf
mesh(x,y,f(x,y),'FaceColor',.9*[1 1 1])
hold on

R1{1} = [1;1;1]*P1(1,:);
R1{1}(3,:) = R1{1}(3,:) - [0.1 .3 .7];
R1{2} = [1;1;1]*P1(2,:) + .8*[0;1;2];

R2{1} = [1;1;1]*P2(1,:) - .6*[0;1;2];
R2{1}(3,:) = R2{1}(3,:) - [-0.2 .3 .2];
R2{2} = [1;1;1]*P2(2,:) - .6*[0;1;2];
R2{2}(3,:) = R2{2}(3,:) + [0 .1 .3];

R3{1} = [1;1;1]*P3(1,:) + .8*[0;1;2];
R3{1}(:,1) = R3{1}(:,1) - [0 .3 1]';
R3{2} = [1;1;1]*P3(2,:) - .2*[0;1;2];
R3{2}(:,1) = R3{2}(:,1) - [.0 .4 1]';

s = linspace(-.2,1,13);
t = linspace(-.1,1.1,37);
r1 = BSurf(R1,s,t);
r2 = BSurf(R2,s,t);
r3 = BSurf(R3,s,t);
d  = .002;
hold on
[u,v,w] = C(r1{1},r1{2},f(r1{1},r1{2}),d); 
mesh(u,v,w)
[u,v,w] = C(r2{1},r2{2},f(r2{1},r2{2}),1.5*d); 
mesh(u,v,w)
h3= 0*s' + h(t);
[u,v,w] = C(r3{1},r3{2},f(r3{1},r3{2})+0*h3,2*d); 
m3 = mesh(u,v,w);

[u,v,w] = C(nu1(1,:),nu1(2,:),f(nu1(1,:),nu1(2,:)),d); 
plot3(u,v,w,'k','LineWidth',2)
[u,v,w] = C(nu2(1,:),nu2(2,:),f(nu2(1,:),nu2(2,:)),1.5*d); 
plot3(u,v,w,'k','LineWidth',2)
tt = linspace(0,1);
[u,v,w] = C(nu3(1,:),nu3(2,:),f(nu3(1,:),nu3(2,:))+0*h(tt),2*d); 
p3 = plot3(u,v,w,'k','LineWidth',2);

[u,v,w] = C(nu1(1,:),nu1(2,:),f(nu1(1,:),nu1(2,:)),3*d); 
plot3(u,v,w,'k:','LineWidth',2)
[u,v,w] = C(nu2(1,:),nu2(2,:),f(nu2(1,:),nu2(2,:)),3*d); 
plot3(u,v,w,'k:','LineWidth',2)

i = 66;
setup
fs = 20;
[u,v] = ds2fig(nu3(1,i),nu3(2,i),f(nu3(1,i),nu3(2,i)));
an1 = annotation('textarrow',[u-.03 u],[v-.17 v]);
set(an1,'Interpreter','latex','FontSize',fs)
set(an1,'String','${\bf r}_\ell(\cdot,0)$')
an2 = annotation('textarrow',.2+[u-.03 u],[v-.17 v]-.04);
set(an2,'Interpreter','latex','FontSize',fs)
set(an2,'String','${\bf r}_\ell$')
an3 = annotation('textarrow',[u-.03 u]-.2,[v-.17 v]+.04);
set(an3,'Interpreter','latex','FontSize',fs)
set(an3,'String','${\bf b}\ $')
pdfout ABCSurface_a

%%
figure(2)
clf
TrimmedMesh(x,y,f(x,y),nu)
plot3(nu(1,:),nu(2,:),f(nu(1,:),nu(2,:)),'k','LineWidth',2)
fill(nu(1,:),nu(2,:),.9*[1 1 1])
plot3(nu(1,:),nu(2,:),0*f(nu(1,:),nu(2,:)),'k','LineWidth',1)
setup
j = 40;
[u,v] = ds2fig(nu3(1,j),nu3(2,j),f(nu3(1,j),nu3(2,j)));
an = annotation('textarrow',[u-.03 u],[v-.20 v]);
set(an,'Interpreter','latex','FontSize',fs)
set(an,'String','${\bf a}\circ \gamma_\ell = {\bf r}_\ell(\cdot,0)$')
u = .5;
v = .7;
an = annotation('textarrow',[u-.03 u],[v+.20 v]);
set(an,'Interpreter','latex','FontSize',fs)
set(an,'String','${\bf a}\ $')
pdfout ABCSurface_b

%%
figure(1)
[~,~,w] = C(r3{1},r3{2},f(r3{1},r3{2})+h3,2*d); 
set(m3,'ZData',w)
[u,v,w] = C(nu3(1,:),nu3(2,:),f(nu3(1,:),nu3(2,:))+h(tt),2*d);
set(p3,'ZData',w)
i = 66;
setup
[u,v] = ds2fig(u(i),v(i),w(i));
set(an1,'X',u-[.03 0],'Y',v-[.22 0]);
set(an2,'X',u-[.03 0]+.2,'Y',v-[.22 0]-.06);
set(an3,'X',u-.8*[.03 0]-.2,'Y',v-.8*[.22 0]-.02);
set(an1,'String','${\bf \tilde r}_\ell(\cdot,0)$')
set(an2,'String','${\bf \tilde r}_\ell$')
pdfout ABCSurface_c

%%
figure(3)
clf
F = f(x,y);
u = r3{1};
v = r3{2};
w = f(u,v) + h3;
r = scatteredInterpolant(u(:),v(:),w(:));
R = r(x,y);
w = @(x,y) g(Q2{1}(x,y)) .* g(Q2{2}(x,y)) .* gg(Q2{3}(x,y)/2);
W = 1 - w(x,y);
TrimmedMesh(x,y,W.^3.*F + (1-W.^3).*R,nu)
plot3(nu1(1,:),nu1(2,:),f(nu1(1,:),nu1(2,:)),'k','LineWidth',2)
plot3(nu2(1,:),nu2(2,:),f(nu2(1,:),nu2(2,:)),'k','LineWidth',2)
[u,v,w] = C(nu3(1,:),nu3(2,:),f(nu3(1,:),nu3(2,:))+h(tt),2*d);
plot3(u,v,w,'k','LineWidth',2)
fill(nu(1,:),nu(2,:),.9*[1 1 1])
plot3(nu(1,:),nu(2,:),0*f(nu(1,:),nu(2,:)),'k','LineWidth',1)
setup
j = 40;
[u,v] = ds2fig(nu3(1,j),nu3(2,j),f(nu3(1,j),nu3(2,j))+h(tt(j)));
an = annotation('textarrow',[u-.03 u],[v-.25 v]);
set(an,'Interpreter','latex','FontSize',fs)
set(an,'String','${\bf \tilde a}\circ \gamma_\ell = {\bf \tilde r}_\ell(\cdot,0)$')
u = .5;
v = .7;
an = annotation('textarrow',[u-.03 u],[v+.20 v]);
set(an,'Interpreter','latex','FontSize',fs)
set(an,'String','${\bf \tilde a}\ $')
pdfout ABCSurface_d
%%


function Q = BSurf(P,s,t)
if iscell(P)
  for i = numel(P):-1:1
    Q{i} = BSurf(P{i},s,t);
  end
else
  if ~isequal(size(s),size(t))
    Q = bezier(bezier(P,t)',s)';
  else
    P = bezier(P',t);
    Q = 0*s;
    for i = 1:numel(s)
      Q(i) = bezier(P(:,i)',s(i));
    end
  end
end
end

function [u,v,w] = C(x,y,z,h)
setup
cvec = campos - camtarget;
u = x + h*cvec(1);
v = y + h*cvec(2);
w = z + h*cvec(3);
end

==> Figures/BoundaryStripes.m <==
% boundary stripes \Sigma_\ell

data

figure(1)
clf
fill(10-[nu1(1,:) nn1(1,:) nu3(1,90)],[nu1(2,:) nn1(2,:) nu3(2,90)],.8*[1 1 1])
hold on
plot(10-nu(1,:),nu(2,:),'k','LineWidth',2)
plot(10-nn(1,:),nn(2,:),'k','LineWidth',2)
grid on
axis equal
axis([0 10 0 10])
set(gca,'FontSize',12)
[u,v] = ds2fig(10-nn1(1,240),nn1(2,240));
an = annotation('textarrow',[u+.04 u],[v+.1 v]);
set(an,'Interpreter','latex','FontSize',14)
set(an,'String','$q_\ell(\sigma) = h_\ell$')
set(an,'HorizontalAlignment','center')
[u,v] = ds2fig(10-nu1(1,52),nu1(2,52));
an = annotation('textarrow',[u-.08 u],[v-.05 v]);
set(an,'Interpreter','latex','FontSize',14)
set(an,'String','$q_\ell(\sigma) = 0$')
[u,v] = ds2fig(10-8.2,3.7);
an = annotation('textarrow',[u-.03 u],[v-.12 v]);
set(an,'Interpreter','latex','FontSize',14)
set(an,'String','$\Sigma_\ell \cap \Sigma_{\ell-1}$')
text(10-3,1.5,'$\Sigma_\ell$','Interpreter','latex','FontSize',14)

pdfout BoundaryStripes


==> Figures/CanonicalDomain.m <==
% canonocal domain

S = -2:6;
T = -1:4;

figure(1)
clf
hold on
fill([-3.5 1 1 -3.5],[-2.5 -2.5 1 1],.8*[1 1 1],'LineStyle','none')
fill([0 0 1 1],[0 1 1 0],.5*[1 1 1])
fill([2 3 3 2],[2 2 5.5 5.5],.8*[1 1 1],'LineStyle','none')
fill([2 3 3 2],[2 2 3 3],.5*[1 1 1])
plot([0 4 4 0 0],[0 0 3 3 0],'k','LineWidth',2)

for i=1:numel(S)
  plot(S(i)+[0 0],[-2.5 5.5],'k')
end
for i=1:numel(T)
  plot([-3.5 7.5],T(i)+[0 0],'k')
end
axis([-4 8 -3 6])
set(gca,'FontSize',12)

pdfout CanonicalDomain

==> Figures/DefiningSpline.m <==
% parametrizing spline p and implicit representation q

az = 134;
el = 19;
a  = 1.2; b = 1.3;
p = @(x,y) atan(((y+.2)./(x+.2).^2 - .4)*1.25)*.7;
q = @(x,y) atan(4*(1 - a^2*x.^2 - b^2*y.^2));
nu= @(t) [cos(t)/a; sin(t)/b];

tt= linspace(0,pi/2,1000);
cc = nu(tt);
pc= p(cc(1,:),cc(2,:));
f = find(pc>0 & pc<1);
t0= min(f)/1000*pi/2;
t1= max(f)/1000*pi/2;
t = linspace(t0,t1);
c = nu(t);

[x,y] = ndgrid(linspace(0,1,13));
h = 0.01;

figure(1)
clf
mesh(x,y,p(x,y)-h,'EdgeColor','k','FaceAlpha',.7)
hold on
% plot3(cc(1,:),cc(2,:),0*tt,'k--')
plot3(c(1,:),c(2,:),0*t,'k','LineWidth',3)
% plot3(cc(1,:),cc(2,:),p(cc(1,:),cc(2,:)),'k--')
plot3(c(1,:),c(2,:),p(c(1,:),c(2,:)),'k','LineWidth',2)
contour3(x,y,p(x,y)-h/2,0:1/5:1,'k','LineWidth',1)
for u = 0:1/5:1
  [~,i] = min(abs(pc-u));
  plot3(cc(1,i)+[0 0],cc(2,i)+[0 0],[0 pc(i)],'k','LineWidth',1)
  if u==.8
    P = [cc(:,i);pc(i)];
  elseif u==0
    P0 = cc(:,i);
  elseif u==1
    P1 = cc(:,i);
  end
end
plot3([0 1 1 0 0],[0 0 1 1 0],[0 0 0 0 0],'k')

axis([0 1 0 1 -.5 1.5])
view(az,el)
daspect(daspect)

[uu,vv] = ds2fig(P(1),P(2),P(3))
an = annotation('textarrow',[uu+.05 uu],[vv+.25 vv]);
set(an,'Interpreter','latex','FontSize',13)
set(an,'String','$p(\gamma(0.8))= 0.8$')
[uu,vv] = ds2fig(P(1),P(2),0)
an = annotation('textarrow',[uu+.05 uu],[vv-.1 vv]);
set(an,'Interpreter','latex','FontSize',13)
set(an,'String','$\gamma(0.8)$')
[uu,vv] = ds2fig(.23,1,1)
an = annotation('textarrow',[uu+0.02 uu],[vv-.1 vv]);
set(an,'Interpreter','latex','FontSize',13)
set(an,'String','$p(\sigma)= 1$')
[uu,vv] = ds2fig(1,.38,0)
an = annotation('textarrow',[uu+0.02 uu],[vv-.06 vv]);
set(an,'Interpreter','latex','FontSize',13)
set(an,'String','$p(\sigma)= 0$')
set(gca,'FontSize',12)
set(gcf,'Color','w')
pdfout ParaSpline

%%
figure(2)
clf
mesh(x,y,q(x,y),'EdgeColor','k')
hold on
% plot3(cc(1,:),cc(2,:),0*tt,'k--')
plot3(c(1,:),c(2,:),0*t,'k','LineWidth',2)
plot3([0 1 1 0 0],[0 0 1 1 0],[0 0 0 0 0],'k')
axis([0 1 0 1 -2 2])
view(az,el)
daspect(daspect)
[uu,vv] = ds2fig(P0(1),P0(2),0)
an = annotation('textarrow',[uu-.063 uu],[vv+.15 vv]);
set(an,'Interpreter','latex','FontSize',13)
set(an,'String','$\gamma(0)\quad $')
[uu,vv] = ds2fig(P1(1),P1(2),0)
an = annotation('textarrow',[uu+.06 uu],[vv+.15 vv]);
set(an,'Interpreter','latex','FontSize',13)
set(an,'String','$\gamma(1)$')
[uu,vv] = ds2fig(c(1,60),c(2,60),0)
an = annotation('textarrow',[uu+.12 uu],[vv+.276 vv]);
set(an,'Interpreter','latex','FontSize',13)
set(an,'String','$q(\gamma(u))=0$')

set(gca,'FontSize',12)

pdfout ImplicitSpline

==> Figures/ImplicitW.m <==
% implicit representations w, w_\ell

data
[x,y] = ndgrid(linspace(0,10,51));

%% w without plateau
figure(1)
clf
plot3(nu(1,:),nu(2,:),0*nu(1,:),'k','LineWidth',2)
hold on
TrimmedMesh(x,y,.2*Q(x,y),nu)
setup
set(gca,'FontSize',18)
pdfout ImplicitW

%% w_ell without plateau
figure(2)
clf
w = @(x,y) .2*Q2{2}(x,y) .* Q2{1}(x,y);
fill3(nu(1,:),nu(2,:),0*nu(1,:),.9*[1 1 1])
hold on
plot3(nu(1,:),nu(2,:),0*nu(1,:),'k','LineWidth',1)
plot3(nu(1,:),nu(2,:),w(nu(1,:),nu(2,:)),'k','LineWidth',2)
TrimmedMesh(x,y,w(x,y),nu)
setup
[u,v] = ds2fig(nu3(1,50),nu3(2,50));
an = annotation('textarrow',[u-.1 u],[v-.07 v]);
set(an,'String','$\gamma_\ell$')
set(an,'Interpreter','latex','FontSize',30)
set(gca,'FontSize',18)
pdfout ImplicitWell


%% w with plateau
figure(3)
clf
plot3(nu(1,:),nu(2,:),0*nu(1,:),'k','LineWidth',2)
hold on
plot3(nn(1,:),nn(2,:),QP(nn(1,:),nn(2,:)),'k','LineWidth',1)
TrimmedMesh(x,y,QP(x,y),nu)
setup
pdfout ImplicitWPlateau

%%
% w_\ell
w = @(x,y) g(Q2{2}(x,y)) .* g(Q2{1}(x,y)) .* gg(Q2{3}(x,y));
figure(4)
clf
fill3(nu(1,:),nu(2,:),0*nu(1,:),.9*[1 1 1])
hold on
plot3(nu(1,:),nu(2,:),0*nu(1,:),'k','LineWidth',1)
plot3(nu(1,:),nu(2,:),w(nu(1,:),nu(2,:)),'k','LineWidth',2)
plot3(nu(1,:),nu(2,:),0*nu(1,:),'k','LineWidth',1)
plot3(nn(1,:),nn(2,:),w(nn(1,:),nn(2,:)),'k','LineWidth',1)
TrimmedMesh(x,y,w(x,y),nu)
setup
[u,v] = ds2fig(nu3(1,50),nu3(2,50));
an = annotation('textarrow',[u-.1 u],[v-.07 v]);
set(an,'String','$\gamma_\ell$')
set(an,'Interpreter','latex','FontSize',30)
pdfout ImplicitWellPlateau





==> Figures/Input3dData.m <==
function [P,h] = Input3dData(n,varargin)

% INPUT3DDATA Sample data from 3d objects.
%    P = INPUT3DDATA(n) samples n points in the current 3d 
%    figure by clicking on objects.
%    [P,h] = INPUT3DDATA(n,'.') creates a line object with 
%    handle h, showing a red marker at each selected point.
%    [P,h] = INPUT3DDATA(n,varargin) admits to specify 
%    properties of the line object, as for plot3.


P = nan(min(n,1000),3);
if numel(varargin)
  hold on
  if isequal(varargin,{'.'})
    h = plot3(P(:,1),P(:,2),P(:,3),'r.','MarkerSize',20)
  else
    h = plot3(P(:,1),P(:,2),P(:,3),varargin{:});
  end
else
  h = [];
end
datacursormode off
d = datacursormode(gcf);                       % enable data cursor
set(d,'Enable','on','SnapToDataVertex','off')
set(gcf,'CurrentCharacter','.')
for j = 1:n
  cinfo = [];
  while isempty(cinfo)
    set(d,'Enable','on');
    waitforbuttonpress
    if isequal(get(gcf,'CurrentCharacter')+0,13)
      P(isnan(P(:,1)),:) = [];
      return
    end
    cinfo = getCursorInfo(d);
    f = findall(gcf,'Type','hggroup');          % potential data cursor handles
    datacursormode off
    pause(.1)                                   % wait until really disabled
    for i=1:numel(f)
      if contains(class(f(i)),'DataTip')
        delete(f(i))                            % delete data cursor object
        break
      end
    end
  end
  P(j,:) = cinfo.Position;
  if numel(varargin)
    set(h,'XData',P(:,1),'YData',P(:,2),'ZData',P(:,3))
  end
end


==> Figures/LevelSets.m <==
% level sets

data

n = length(nu1);
m = length(nn1);
N = round([.25 .5 .75]*n);
M = round([.79 .59 .34]*m);

% bended level sets
figure(1)
clf
fill(10-[nu1(1,:) nn1(1,:) nu3(1,90)],[nu1(2,:) nn1(2,:) nu3(2,90)],.8*[1 1 1])
hold on
plot(10-nu(1,:),nu(2,:),'k','LineWidth',2)
plot(10-nn1(1,:),nn1(2,:),'k','LineWidth',2)
for T = [1 2.2]
  t = linspace(0,T);
  q = [1 - .11*t.*(1-t);0*t+1];
  for i = 1:3
    c = q.*(nu(:,N(i))*(1-t) + nn(:,M(i))*t);
    h = plot(10-c(1,:),c(2,:),'k','LineWidth',2);
    if T~=1
      set(h,'LineStyle',':')
    end
    if T==1 && i==2
      cc = c(:,50);
    elseif T~=1 && i==2
      ccc= c(:,85);
    end
  end
end
grid on
axis equal
axis([0 10 0 10])
set(gca,'FontSize',12)

[u,v] = ds2fig(10-cc(1),cc(2));
an = annotation('textarrow',[u-.1 u],[v-.06 v]);
set(an,'Interpreter','latex','FontSize',14)
set(an,'String','$\mu_\ell^i$')
[u,v] = ds2fig(10-ccc(1),ccc(2));
an = annotation('textarrow',[u+.05 u],[v+.12 v]);
set(an,'Interpreter','latex','FontSize',14)
set(an,'String','$w_\ell = 0$')

pdfout LevelSetsBended

% straight level sets
figure(2)
clf
fill(10-[nu1(1,:) nn1(1,:) nu3(1,90)],[nu1(2,:) nn1(2,:) nu3(2,90)],.8*[1 1 1])
hold on
plot(10-nu(1,:),nu(2,:),'k','LineWidth',2)
plot(10-nn1(1,:),nn1(2,:),'k','LineWidth',2)
for T = [1 2.2]
  t = linspace(0,T);
  q = [1 - .11*t.*(1-t);0*t+1];
  for i = 1:3
    c = nu(:,N(i))*(1-t) + nn(:,M(i))*t;
    h = plot(10-c(1,:),c(2,:),'k','LineWidth',2);
    if T~=1
      set(h,'LineStyle',':')
    end
    if T==1 && i==2
      cc = c(:,50);
    elseif T~=1 && i==2
      ccc= c(:,85);
    end
  end
end
grid on
axis equal
axis([0 10 0 10])
set(gca,'FontSize',12)

[u,v] = ds2fig(10-cc(1),cc(2));
an = annotation('textarrow',[u-.1 u],[v-.06 v]);
set(an,'Interpreter','latex','FontSize',14)
set(an,'String','$\mu_\ell^i$')
[u,v] = ds2fig(10-ccc(1),ccc(2));
an = annotation('textarrow',[u-.05 u],[v+.12 v]);
set(an,'Interpreter','latex','FontSize',14)
set(an,'String','$w_\ell = 0$')

pdfout LevelSetsStraight

%%
% partition
figure(3)
clf
hold on
plot(10-nu(1,:),nu(2,:),'k','LineWidth',2)
% plot(nn(1,:),nn(2,:),'k','LineWidth',2)
t = [0 1];
Nu = nu(1,:) + 1i*nu(2,:);
Nn = nn(1,:) + 1i*nn(2,:);
c = [];
for i = 1:3
  c(i,:) = Nu(N(i))*(1-t) + Nn(M(i))*t;
end
c(4:5,1) = Nu(100+[32 70]);
c(6:9,1) = Nu(200+[25 43 62 75]);
c(4:9,2) = [6.23+4.57i 5.2+6.85i 4.56+7.10i 3.59+5.99i 2.73+4.38i 2.32+3.15i];
for i=1:9
  h = plot(10-conj(c(i,:)),'k','LineWidth',2);
end
I = [1:9 1]; z = [];
t = linspace(0,1,20);
for i = 1:9
  C = c([I(i),I(i+1)],2);
  if ismember(i,[1 4 7])
    d = diff(C);
    C = (1-t)*C(1) + t*C(2) + .6*1i*d*t.*(1-t);
    if i==1
      cm = C(10);
    end
  end
  z = [z C(:).'];
  plot(10-conj(C),'k:','LineWidth',2)
end
fill3(10-real(z),imag(z),0*z-1,.9*[1 1 1])
grid on
axis equal
axis([0 10 0 10])
set(gca,'FontSize',12)
[u,v] = ds2fig(10-cc(1),cc(2));
an = annotation('textarrow',[u-.1 u],[v-.06 v]);
set(an,'Interpreter','latex','FontSize',14)
set(an,'String','$\mu_\ell^i$')
%cm = mean(c(2:3,2));
[u,v] = ds2fig(10-real(cm),imag(cm));
an = annotation('textarrow',[u+.15 u],[v+.12 v]);
set(an,'Interpreter','latex','FontSize',14)
set(an,'String','$\alpha_\ell^i$')
[u,v] = ds2fig(10-nu1(1,38),nu1(2,38));
an = annotation('textarrow',[u-.1 u],[v-.03 v])
set(an,'Interpreter','latex','FontSize',14)
set(an,'String','$\gamma_\ell^i$')
text(6.1,1.7,'$\Gamma_\ell^i$','Interpreter','latex','FontSize',14)
text(5.4,4.5,'$\Gamma_0$','Interpreter','latex','FontSize',14)

pdfout Partition

==> Figures/PlateauUnivariate.m <==
% plateau

T = (-2:12) - .1;
n = 3;
m = numel(T) - n;
G = (T(2:end-2)+T(3:end-1))/2;
E = eye(numel(G));
t = linspace(0,T(end-n+1),m);
Z = atan(t/4);
P = Z/seval(E,T,t);
t = linspace(min(t),max(t));
PP = P;
PP(7:end) = 1;
d = PP(7) - P(7);
PP(4:6) = P(4:6) + [.2 .5 .9]*d;
G = G + .7;

figure(1)
clf
plot(t+.7,seval(P,T,t),'k--','LineWidth',2)
hold on
plot(G,P,'k.','MarkerSize',28,'MarkerFaceColor','w','LineWidth',1)
plot(t+.7,seval(PP,T,t),'k','LineWidth',2)
plot(G,PP,'ko','MarkerSize',10,'MarkerFaceColor','w','LineWidth',1)
plot(G(1:3),PP(1:3),'k+','MarkerSize',10,'LineWidth',1)
plot(G(7:end),PP(7:end),'kx','MarkerSize',10,'LineWidth',1)
plot([0 10],[0 0],'k','LineWidth',1)
% plot(t,seval(P,T,t),G,P,'o',t,seval(PP,T,t),G,PP,'o')
grid on
axis([0 10 -.2 1.2])
set(gca,'FontSize',12)
pdfout PlateauUnivariate

==> Figures/TrimmedMesh.m <==
function TrimmedMesh(X,Y,Z,C,varargin)

P = simplify(polyshape(C(1,:),C(2,:)));
I = reshape(isinterior(P,X(:),Y(:)),size(X));
k = [1 2 4 3];

[nX,mX] = size(X);
ZZ = Z;
ZZ(~I) = nan;
m = mesh(X,Y,ZZ,varargin{:});
hold on
ec = get(m,'EdgeColor');
fc = get(m,'FaceColor');
lw = get(m,'LineWidth');

for i = 1:nX-1
  for j = 1:mX-1
    x = X(i:i+1,j:j+1);
    y = Y(i:i+1,j:j+1);
    z = Z(i:i+1,j:j+1);
    in= I(i:i+1,j:j+1);
    if any(in(:)) && ~all(in(:))
      p = intersect(polyshape(x(k),y(k)),P);
      xy= p.Vertices;
      xx = max(min(xy(:,1),max(x(:))),min(x(:)));
      yy = max(min(xy(:,2),max(y(:))),min(y(:)));
      zz = interp2(x',y',z',xx,yy);
      h = patch(xy(:,1),xy(:,2),zz,zz);
      set(h,'Edgecolor',ec,'FaceColor',fc,'LineWidth',lw)
    end
  end
end



==> Figures/bezier.m <==
function c = bezier(P,t,k)

% BEZIER evaluate Bezier curve.
%    c = BEZIER(P,t) evaluates the Bezier curve with 
%    control points P at t. P is a (dxn)-matrix, where
%    n is the order of the curve.
%
%    c = BEZIER(P,t,k) evaluates the kth derivative.
%    k can be negative to compute integrals.

if nargin==2
  k = 0;
end

nn = size(P,2) - 1;   % degree
if k>nn
  c = zeros(size(P,1),numel(t));
  return
elseif k>0
  P = prod(1:nn)/prod(1:nn-k)*diff(P,k,2);
elseif k<0
  for i = 1:-k
    P = [zeros(size(P,1),1) cumsum(P,2)];
  end
  P = prod(1:nn)/prod(1:nn-k)*P;
end
t = reshape(t,1,1,numel(t));
P = (0*t+1).*P;
while size(P,2)>1
  P = (1-t).*P(:,1:end-1,:) + t.*P(:,2:end,:);
end
c = squeeze(P);
end

==> Figures/data.m <==
% basic data 

clear

% blending function
g = @(t) (1-(1-t).^2).*(t<1) + (t>=1);    % blend into 1
gg= @(t) ((t-1).^2).*(t<1);               % blent into 0

% Bezier curves
t = linspace(0,1);
P1 = [1 5 9;1 .5 4];
P2 = [P1(:,end) [6 6;6 9]];
P3 = [P2(:,end) [1.5 1;7 1]];
P1 = P1*1.1 - .5;
P2 = P2*1.1 - .5;
P3 = P3*1.1 - .5;
nu1 = bezier(P1,t);     
nu2 = bezier(P2,t);
nu3 = bezier(P3,t);
nu = [nu1(:,1:end-1) nu2(:,1:end-1) nu3(:,1:end-1) .9999*nu1(:,1)];     % joint curve

% distances
% Q2{i} vanishes at nu_i
% Q  is product without plateau
% QP is priduct with plateau
Q0{1} = dist(P1); Q1{1} = @(x,y) Q0{1}(x,y)/Q0{1}(5,5);
Q0{2} = dist(P2); Q1{2} = @(x,y) Q0{2}(x,y)/Q0{2}(5,5);
Q0{3} = dist(P3); Q1{3} = @(x,y) Q0{3}(x,y)/Q0{3}(5,5);
Q2{1} = @(x,y) (1+(x-y)/14).*Q1{1}(x,y).*(1 - .0*x)/.5;
Q2{2} = @(x,y) Q1{2}(x,y).*(1 - .05*x + .1*y)/.8;
Q2{3} = @(x,y) Q1{3}(x,y).*(1 - .1*x + .15*y)/.6;
Q  = @(x,y) Q2{1}(x,y) .* Q2{2}(x,y) .* Q2{3}(x,y);
QP = @(x,y) g(Q2{1}(x,y)) .* g(Q2{2}(x,y)) .* g(Q2{3}(x,y));

% level sets mu parallel to nu
[x,y] = ndgrid(linspace(0,10,501));
figure
clf
for i=3:-1:1
  [d,h] = contour(x,y,Q2{i}(x,y),[1 1]);
  delete(h)
  d = d(:,2:end-1);
  f = inpolygon(d(1,:),d(2,:),nu(1,:),nu(2,:));
  b{i} = d(:,f);
end
close(gcf)
nn1 = b{1};
nn2 = b{2};
nn3 = b{3};
nn  = [nn1 nan(2,1) nn2 nan(2,1) nn3];


function q = dist(P)
[x,y] = ainit(0,0,2);
c = seval(P,[0 0 0 1 1 1],[0 1/2 1]);
cx =  polyfit([0 1/2 1],c(1,:),2) - [0 0 x];
cy =  polyfit([0 1/2 1],c(2,:),2) - [0 0 y];
d = det([cx 0;0 cx;cy 0;0 cy]);
q = @(s,t) d{0,0} + d{1,0}*s+d{0,1}*t + d{2,0}*s.^2/2+d{1,1}*s.*t+d{0,2}*t.^2/2;
end

==> Figures/pdfout.m <==
function [] = pdfout(name)
b = PlotBoxPosition(gcf);
set(gcf,'PaperUnits','points')
set(gcf,'PaperSize',b(3:4)*.75 + 10)
warning off
print('-dpdf',[name '.pdf'])
warning on

==> Figures/setup.m <==
function setup
  colormap(gray)
  caxis([0 30])
  axis([0 10 0 10 0 2])
  daspect([1 1 .5])
  grid on
  set(gca,'FontSize',18)
  set(gca,'YTick',0:2:10)
  campos([-28.2   -5.7   11.4])
  camtarget([4.1 4.4 0.1])
  camva(8.69)
end
